Enumerative problems for arborescences and monotone paths on polytope graphs

Every generic linear functional $f$ on a convex polytope $P$ induces an orientation on the graph of $P$. From the resulting directed graph one can define a notion of $f$-arborescence and $f$-monotone path on $P$, as well as a natural graph structure on the vertex set of $f$-monotone paths. These concepts are important in geometric combinatorics and optimization. This paper bounds the number of $f$-arborescences, the number of $f$-monotone paths, and the diameter of the graph of $f$-monotone paths for polytopes $P$ in terms of their dimension and number of vertices or facets.

==> Journal Version/images/geogebra_javascript.js <==
function ggbOnInit() {}

==> images/geogebra_javascript.js <==
function ggbOnInit() {}
